Spontaneous symmetry breaking of $\mathrm{SO}(2N)$ in Gross--Neveu theory from $2+\epsilon$ expansion

It was recently established that the paradigmatic Gross--Neveu model with $N$ copies of two-dimensional Dirac fermions features an $\mathrm{SO}(2N)$ symmetry if certain interactions are suppressed. This becomes evident when the theory is rewritten in terms of $2N$ copies of two-dimensional Majorana fermions. Mean-field theory for the $\mathrm{SO}(2N)$ model predicts, besides the chiral Ising transition at $g_{c1}$, a second critical point $g_{c2}$ where $\mathrm{SO}(2N)$ is broken down to $\mathrm{SO}(N)\times\mathrm{SO}(N)$. A subsequent Wilsonian renormalization group analysis directly in $d=3$ supports its existence in a generalized theory, where $N_f$ copies of the $4N$-component Majorana fermions are introduced. This allows to track the evolution of a (i) quantum anomalous Hall Gross--Neveu--Ising, (ii) symmetric-tensor, and (iii) adjoint-nematic fixed point separately. However, it turns out that (ii) and (iii) lose their criticality when approaching $N_f = 1$, suggesting that the transition is first order. In this work, we approach the problem from the lower-critical dimension of two. We construct a Fierz-complete renormalizable Lagrangian, compute the leading order $\beta$ functions, fermion anomalous dimension, as well as the order parameter anomalous dimensions, and resolve the three universality classes corresponding to (i)--(iii). Before becoming equal to the Gaussian fixed point at $N_f = 1$, (ii) remains critical for all values of $N_f > N_{f,c}^{\mathrm{ST}}(N) \approx 0.56 + 1.48 N +\mathcal{O}(\epsilon)$, which compares well with the estimate of previous studies. We further find that (iii) becomes equal to (i) when approaching $N_f = 1$. An instability is, however, only present in the susceptibility corresponding to the Gross--Neveu--Ising order parameter.

==> anc/RGEs.m <==
\[Beta]gA0 = (-4*gA1*gA2 + gB0^2 - 2*gB2*gC0 + gB0*(gB1 - 2*gB2 + gC0) + 
       gB1*(-2*gB2 + 2*gC0) + gC0*gC1 - 2*gC1*gC2 + 
       gA0*(2*gA1 - 2*gA2 + 2*gC1 - 2*gC2 + 4*gB1*N - 4*gB2*N + 
         gC0*(1 - Nf) + gB0*(2*N - Nf)) + gA0^2*(1 - N*Nf))/Pi + 
     gA0*\[Epsilon]
 
\[Beta]gA1 = (-2*gA0*gA2 - gB0^2/4 - gB1^2 - gB0*gB2 - gB2^2 + gC0^2/4 + 
       gC1^2 - gC0*gC2 + gC2^2)/Pi + gA1*\[Epsilon]
 
\[Beta]gA2 = (gA0*(-gA1 - gA2) + 2*gA1*gA2 + 2*gB2^2 - (gC0*gC1)/2 + 
       gB0*(-1/2*gB1 - gB2 - gC2) + 2*gB2*gC2 + gC1*gC2 + gB1*(gB2 + 2*gC2) + 
       gA2*(-gC0 + 2*gC1 - 2*gB0*N + 4*gB1*N + gC2*(2 - 2*Nf) + 
         gB2*(4*N - 2*Nf)) + gA2^2*(2 - 2*N*Nf))/Pi + gA2*\[Epsilon]
 
\[Beta]gB0 = (gA0*gB0 + gA2*(-2*gB0 - 4*gB1) + gA1*(2*gB0 - 4*gB2) - 
       2*gB2*gC1 + gC0*(2*gC1 - 2*gC2) + gB0*(gC1 + 2*gB1*N) + 
       gB1*(gC0 - 2*gC2 - 4*gB2*N) + gC0^2*(1 - Nf/2) - (gB0^2*Nf)/2)/Pi + 
     gB0*\[Epsilon]
 
\[Beta]gB1 = (-2*gA2*gB0 - 2*gA0*gB2 + 2*gB1*gC1 + gB2*(-gC0 + 2*gC2) + 
       (gB0^2*N)/2 + 2*gB1^2*N + 2*gB2^2*N + gB0*(gC0/2 - gC2 - 2*gB2*N))/
      Pi + gB1*\[Epsilon]
 
\[Beta]gB2 = (gA0*(-gB1 - gB2) + 2*gA2*gB2 + gA1*(-gB0 + 2*gB2) + gB2*gC1 - 
       gC0*gC2 + 2*gC1*gC2 + gB0*(-1/2*gC1 - gB1*N) + 
       gB1*(-1/2*gC0 + gC2 + 2*gB2*N) + gC2^2*(2 - Nf) - gB2^2*Nf)/Pi + 
     gB2*\[Epsilon]
 
\[Beta]gC0 = (gA0*gC0 + gA2*(-2*gC0 - 4*gC1) - 2*gB2*gC1 + 
       gA1*(2*gC0 - 4*gC2) + gB1*(-gC0 - 2*gC2) - 2*gC0*gC1*N - 4*gC1*gC2*N + 
       gB0*(gC1 - 2*gC2 + gC0*(1 - Nf)))/Pi + gC0*\[Epsilon]
 
\[Beta]gC1 = (-2*gA2*gC0 - 2*gB1*gC1 + gB2*(-gC0 - 2*gC2) + 
       gB0*(-1/2*gC0 - gC2) - 2*gA0*gC2 - (gC0^2*N)/2 - 2*gC1^2*N - 
       2*gC0*gC2*N - 2*gC2^2*N)/Pi + gC1*\[Epsilon]
 
\[Beta]gC2 = (-1/2*(gB0*gC1) + gB1*(-1/2*gC0 - gC2) + gA0*(-gC1 - gC2) + 
       2*gA2*gC2 + gA1*(-gC0 + 2*gC2) - gC0*gC1*N - 2*gC1*gC2*N + 
       gB2*(-gC0 + gC1 + gC2*(2 - 2*Nf)))/Pi + gC2*\[Epsilon]
 
\[Beta]phi1 = (-1 + gA0/(2*Pi) + gA1/Pi - gA2/Pi + gC0/(2*Pi) + gC1/Pi - 
      gC2/Pi + (gB0*N)/Pi + (2*gB1*N)/Pi - (2*gB2*N)/Pi - (gB0*Nf)/(2*Pi) - 
      (gC0*Nf)/(2*Pi) - (gA0*N*Nf)/Pi)*\[Phi]1
 
\[Beta]phi2 = (-1 + gA0/(2*Pi) + gA1/Pi - gA2/Pi + gC0/(2*Pi) + gC1/Pi - 
      gC2/Pi - (gB0*Nf)/(2*Pi) - (gC0*Nf)/(2*Pi))*\[Phi]2
 
\[Gamma]\[Chi] = -1/8*gA0^2/Pi^2 - (gA0*gA1)/(2*Pi^2) + (gA0*gA2)/(2*Pi^2) - 
     (gA1*gA2)/Pi^2 - gA2^2/(2*Pi^2) - gB0^2/(8*Pi^2) - (gB0*gB1)/(2*Pi^2) + 
     (gB0*gB2)/(2*Pi^2) - (gB1*gB2)/Pi^2 - gB2^2/(2*Pi^2) - 
     (gA0*gC0)/(4*Pi^2) - (gA1*gC0)/(2*Pi^2) + (gA2*gC0)/(2*Pi^2) - 
     (gB0*gC0)/(4*Pi^2) - (gB1*gC0)/(2*Pi^2) + (gB2*gC0)/(2*Pi^2) - 
     (gA0*gC1)/(2*Pi^2) - (gA2*gC1)/Pi^2 - (gB0*gC1)/(2*Pi^2) - 
     (gB2*gC1)/Pi^2 + (gA0*gC2)/(2*Pi^2) - (gA1*gC2)/Pi^2 - (gA2*gC2)/Pi^2 + 
     (gB0*gC2)/(2*Pi^2) - (gB1*gC2)/Pi^2 - (gB2*gC2)/Pi^2 - 
     (gA0*gB0*N)/(2*Pi^2) - (gA1*gB0*N)/Pi^2 + (gA2*gB0*N)/Pi^2 - 
     (gA0*gB1*N)/Pi^2 - (2*gA2*gB1*N)/Pi^2 + (gA0*gB2*N)/Pi^2 - 
     (2*gA1*gB2*N)/Pi^2 - (2*gA2*gB2*N)/Pi^2 - (gC0^2*N)/(4*Pi^2) - 
     (gC0*gC1*N)/Pi^2 + (gC0*gC2*N)/Pi^2 - (2*gC1*gC2*N)/Pi^2 - 
     (gC2^2*N)/Pi^2 + (gA0*gB0*Nf)/(4*Pi^2) + (gA1*gB1*Nf)/(2*Pi^2) + 
     (gA2*gB2*Nf)/Pi^2 + (gA0*gC0*Nf)/(4*Pi^2) + (gB0*gC0*Nf)/(4*Pi^2) + 
     (gA1*gC1*Nf)/(2*Pi^2) + (gB1*gC1*Nf)/(2*Pi^2) + (gA2*gC2*Nf)/Pi^2 + 
     (gB2*gC2*Nf)/Pi^2 + (gA0^2*N*Nf)/(4*Pi^2) + (gA1^2*N*Nf)/(2*Pi^2) + 
     (gA2^2*N*Nf)/Pi^2 + (gB0^2*N*Nf)/(4*Pi^2) + (gB1^2*N*Nf)/(2*Pi^2) + 
     (gB2^2*N*Nf)/Pi^2 + (gC0^2*N*Nf)/(4*Pi^2) + (gC1^2*N*Nf)/(2*Pi^2) + 
     (gC2^2*N*Nf)/Pi^2

